Stochastic Domination and Comb Percolation

There exists a Lipschitz embedding of a d-dimensional comb graph (consisting of infinitely many parallel copies of Z^{d-1} joined by a perpendicular copy) into the open set of site percolation on Z^d, whenever the parameter p is close enough to 1 or the Lipschitz constant is sufficiently large. This is proved using several new results and techniques involving stochastic domination, in contexts that include a process of independent overlapping intervals on Z, and first-passage percolation on general graphs.

==> stuff.py <==
from random import *
from math import *
n=42
m=22
p=0.885
seed(127)

wd={}

def w(x,y):
    if (x,y) not in wd:
        wd[(x,y)]=int(random()<p)
    return wd[(x,y)]

def roof(h,w):
    hh=h[:]
    cont=True
    while cont:
        cont=False
        for i in xrange(len(h)):
            if not w(i,hh[i]+1):
                hh[i]+=1
                cont=True
                for d in 1,-1:
                    t=i+d
                    k=hh[i]-1
                    while 0<=t<len(h) and hh[t]<k:
                        hh[t]=k
                        k-=1
                        t+=d
    return hh

def obs((x,y)):
    r={}
    inf=float('inf')
    for j in xrange(2*m-1,-1,-1):
        for i in xrange(n):
            r[(i,j)]=inf
    r[(x,y)]=0
    f=True
    while f:
        f=False
        for j in xrange(2*m-1,-1,-1):
            for i in xrange(n):
                nr=min(r.get(z,inf) for z in [(i-1,j+1),(i,j+1),(i+1,j+1)])
                nr=min(nr,r.get((i,j-1),inf)+w(i,j))
                if nr<r[(i,j)]:
                    r[(i,j)]=nr
                    f=True
    return [(i,j) for (i,j) in r if j%2==1 and r[(i,j)]<=(j-y-1)//2]
  

def paths(w,n,m):
    p=[[0]*n]
    for z in xrange(m):
        b=[max(y,2*z) for y in p[-1]]
        p.append([y+1 for y in roof(b,w)])
    return p[1:]

def ww(x,y):
    if x<len(p1) and y<len(p1[0]):
        return (p1[x][y]==2*x+1)
    else:
        return 1

p1=paths(w,n,m)
p2=paths(ww,m,n//2)

f=open('C:/ps/paths.eps','w')
f.write("""%!PS-Adobe-2.0 EPSF-2.0
%%BoundingBox: 0 0 800 800
%%Pages:  1
%%Page:  1 1

20 dup scale
-1 -2 translate
.1 setlinewidth

/C {.25 0 360 arc .9 0 0 setrgbcolor fill} bind def
/G {.4 0 360 arc 0 .6 0 setrgbcolor stroke} bind def
/A {newpath moveto -.5 -.5 rmoveto 1 0 rlineto 0 1 rlineto -1 0 rlineto closepath
gsave 1 .8 0 setrgbcolor fill grestore 0 0 0 setrgbcolor stroke} bind def
/X {newpath moveto -.5 -.5 rmoveto 1 0 rlineto 0 1 rlineto -1 0 rlineto closepath 0 0 0 setrgbcolor fill} bind def
/M {moveto} bind def
/L {lineto} bind def
""")

for (u,v) in [(15,12),(8,32),(30,10)]:
    f.write('%i %i %s\n'%(u,v,'X'))    
    for (x,y) in obs((u,v)):
        f.write('%i %i %s\n'%(x,y,'A'))    
for x in xrange(n):
    for y in xrange(2*m):
        if not w(x,y):
            f.write('%i %i %s\n'%(x,y,'C'))
        if y%2==1 and ww(y//2,x):
            f.write('%i %i %s\n'%(x,y,'G'))
f.write('0 0 0 setrgbcolor\n .15 setlinewidth\n')
for p in p1:
    for (x,y) in enumerate(p):
        if x:
            f.write('%i %i L\n'%(x,y))            
        else:
            f.write('newpath %i %i M\n'%(x,y))
    f.write('stroke\n')
f.write('0 0 1 setrgbcolor\n .3 setlinewidth\n [.3 .3] 0 setdash\n')
for p in p2[9:10]:
    for (x,y) in enumerate(p):
        if x:
            f.write('%i %i L\n'%(y,2*x+1))            
        else:
            f.write('newpath %i %i M\n'%(y,2*x+1))
    f.write('stroke\n')
f.write('showpage\n')
f.close()

